Sixth post-Newtonian nonlocal-in-time dynamics of binary systems

We complete our previous derivation, at the sixth post-Newtonian (6PN) accuracy, of the local-in-time dynamics of a gravitationally interacting two-body system by giving two gauge-invariant characterizations of its complementary nonlocal-in-time dynamics. On the one hand, we compute the nonlocal part of the scattering angle for hyberboliclike motions; and, on the other hand, we compute the nonlocal part of the averaged (Delaunay) Hamiltonian for ellipticlike motions. The former is computed as a large-angular-momentum expansion (given here to next-to-next-to-leading order), while the latter is given as a small-eccentricity expansion (given here to the tenth order). We note the appearance of $\zeta(3)$ in the nonlocal part of the scattering angle. The averaged Hamiltonian for ellipticlike motions then yields two more gauge-invariant observables: the energy and the periastron precession as functions of orbital frequencies. We point out the existence of a hidden simplicity in the mass-ratio dependence of the gravitational-wave energy loss of a two-body system.

==> anc/c42integral.txt <==
(* Supplemental material for the paper:
"Sixth post-Newtonian nonlocal-in-time dynamics of binary systems"
by D. Bini, T. Damour, A. Geralico *)

(*This file contains the Wolfram Mathematica expression of the integrand, to be
integrated over T and T’ (= Tp below) on the square [-1,1]x[-1,1], 
of the numerical coefficient c42= -209.81006553(1)
listed in Table V. This coefficient (and the related one d42, defined in Eq. (4.14))
enters the NNLO scattering angle at 2PN, see the last Eq. (4.13). It is the only
non-analytically computed element in the coefficient D=−116.73148147(1)
 entering the final flexed part of the Hamiltonian, see Eq. (6.29). 
One writes c42 as:

c42= 1/Pi*(1499/20*Catalan +59610947/793800+Q42)

with 

Q42=\int_{-1}^1dT \int_{-1}^1 dT' q42[T,T’]\approx -802.88505704(1).

The analytically known part of c42 displayed above involves the Catalan 
constant 0.9159655941772190…  and a rational number. 
The integrand q42[T,T’] of the remaining Q42 part is given below.
The integrand  q42[T,T’] is finite but discontinuous (\sim f(T) (T’-T)/|T’-T|)
on the bisecting line T=T’. It can be replaced by its (continuous)
symmetrized version q42sym[T,T’]=(1/2)*(q42[T,T’]+ q42[T’,T]) 
before integration on the square [-1,1]x[-1,1]. We approximately estimate
the absolute numerical precision on c42 and Q42 to be  1\cdot 10^{-8}, 
as explained in the paper.*)

(* Copy in a Wolfram Mathematica notebook the expressions below.
The result of the computation of the integral, after specifying WorkingPrecision -> 80, AccuracyGoal -> 50, PrecisionGoal -> 50]
 is found to be approximately   -802.885057039.... *)


q42[T_,Tp_] = (-1712/
      315*((1 + T^2)^3*(1 + Tp^2)^2*(1 + Tp)^3*(-1 + 
           Tp)^3*((T^12 + 2424/107*T^10 - 196647/107*T^8 + 
             471752/107*T^6 - 196647/107*T^4 + 2424/107*T^2 + 1)*(-1 +
              T)*(1 + T)*Tp^14 - 
          9952/107*(T^12 - 69297/1244*T^10 + 374541/1244*T^8 - 
             147514/311*T^6 + 374541/1244*T^4 - 69297/1244*T^2 + 1)*T*
           Tp^13 + 
          2317/107*(T^12 - 118308/331*T^10 + 4924023/2317*T^8 - 
             7588688/2317*T^6 + 4924023/2317*T^4 - 118308/331*T^2 + 
             1)*(-1 + T)*(1 + T)*Tp^12 + 
          554376/107*
           T*(T^12 - 311190/23099*T^10 + 822759/23099*T^8 - 
             1167144/23099*T^6 + 822759/23099*T^4 - 
             311190/23099*T^2 + 1)*Tp^11 - 
          199071/107*(-1 + T)*(1 + T)*(T^12 - 617012/22119*T^10 + 
             6136783/66357*T^8 - 922512/7373*T^6 + 
             6136783/66357*T^4 - 617012/22119*T^2 + 1)*Tp^10 - 
          2996328/107*(T^12 - 822759/124847*T^10 + 
             2142126/124847*T^8 - 2782916/124847*T^6 + 
             2142126/124847*T^4 - 822759/124847*T^2 + 1)*T*Tp^9 + 
          668399/107*(T^12 - 11844312/668399*T^10 + 
             31473861/668399*T^8 - 44618616/668399*T^6 + 
             31473861/668399*T^4 - 11844312/668399*T^2 + 1)*(-1 + 
             T)*(1 + T)*Tp^8 + 
          4720448/107*
           T*(T^12 + 2087187/147514*T^4 + 1 + 2087187/147514*T^8 - 
             1299171/73757*T^6 - 437679/73757*T^10 - 
             437679/73757*T^2)*Tp^7 - 
          668399/107*(T^12 - 11844312/668399*T^10 + 
             31473861/668399*T^8 - 44618616/668399*T^6 + 
             31473861/668399*T^4 - 11844312/668399*T^2 + 1)*(-1 + 
             T)*(1 + T)*Tp^6 - 
          2996328/107*(T^12 - 822759/124847*T^10 + 
             2142126/124847*T^8 - 2782916/124847*T^6 + 
             2142126/124847*T^4 - 822759/124847*T^2 + 1)*T*Tp^5 + 
          199071/107*(-1 + T)*(1 + T)*(T^12 - 617012/22119*T^10 + 
             6136783/66357*T^8 - 922512/7373*T^6 + 
             6136783/66357*T^4 - 617012/22119*T^2 + 1)*Tp^4 + 
          554376/107*
           T*(T^12 - 311190/23099*T^10 + 822759/23099*T^8 - 
             1167144/23099*T^6 + 822759/23099*T^4 - 
             311190/23099*T^2 + 1)*Tp^3 - 
          2317/107*(T^12 - 118308/331*T^10 + 4924023/2317*T^8 - 
             7588688/2317*T^6 + 4924023/2317*T^4 - 118308/331*T^2 + 
             1)*(-1 + T)*(1 + T)*Tp^2 - 
          
          9952/107*(T^12 - 69297/1244*T^10 + 374541/1244*T^8 - 
             147514/311*T^6 + 374541/1244*T^4 - 69297/1244*T^2 + 1)*T*
           Tp + 1 + 199071/107*T^10 - 2317/107*T^12 + 2317/107*T^2 - 
          199071/107*T^4 + 668399/107*T^6 - 668399/107*T^8 - 
          T^14)*(-1 + T)^2*(1 + T)^2*Ap^2 - 
       2*(1 + T^2)^2*(1 + 
          Tp^2)*(1 + 
           Tp)^2*((1 + T^2)*(1 + Tp^2)*(1 + Tp)*(-1 + 
             Tp)*((T^12 + 2424/107*T^10 - 196647/107*T^8 + 
                471752/107*T^6 - 196647/107*T^4 + 2424/107*T^2 + 
                1)*(-1 + T)*(1 + T)*Tp^14 - 
             9952/107*(T^12 - 69297/1244*T^10 + 374541/1244*T^8 - 
                147514/311*T^6 + 374541/1244*T^4 - 69297/1244*T^2 + 
                1)*T*Tp^13 + 
             2317/107*(T^12 - 118308/331*T^10 + 4924023/2317*T^8 - 
                7588688/2317*T^6 + 4924023/2317*T^4 - 
                118308/331*T^2 + 1)*(-1 + T)*(1 + T)*Tp^12 + 
             554376/107*
              T*(T^12 - 311190/23099*T^10 + 822759/23099*T^8 - 
                1167144/23099*T^6 + 822759/23099*T^4 - 
                311190/23099*T^2 + 1)*Tp^11 - 
             199071/107*(-1 + T)*(1 + T)*(T^12 - 617012/22119*T^10 + 
                6136783/66357*T^8 - 922512/7373*T^6 + 
                6136783/66357*T^4 - 617012/22119*T^2 + 1)*Tp^10 - 
             2996328/
               107*(T^12 - 822759/124847*T^10 + 2142126/124847*T^8 - 
                2782916/124847*T^6 + 2142126/124847*T^4 - 
                822759/124847*T^2 + 1)*T*Tp^9 + 
             668399/107*(T^12 - 11844312/668399*T^10 + 
                31473861/668399*T^8 - 44618616/668399*T^6 + 
                31473861/668399*T^4 - 11844312/668399*T^2 + 1)*(-1 + 
                T)*(1 + T)*Tp^8 + 
             4720448/107*
              T*(T^12 + 2087187/147514*T^4 + 1 + 2087187/147514*T^8 - 
                1299171/73757*T^6 - 437679/73757*T^10 - 
                437679/73757*T^2)*Tp^7 - 
             668399/107*(T^12 - 11844312/668399*T^10 + 
                31473861/668399*T^8 - 44618616/668399*T^6 + 
                31473861/668399*T^4 - 11844312/668399*T^2 + 1)*(-1 + 
                T)*(1 + T)*Tp^6 - 
             2996328/
               107*(T^12 - 822759/124847*T^10 + 2142126/124847*T^8 - 
                2782916/124847*T^6 + 2142126/124847*T^4 - 
                822759/124847*T^2 + 1)*T*Tp^5 + 
             199071/107*(-1 + T)*(1 + T)*(T^12 - 617012/22119*T^10 + 
                6136783/66357*T^8 - 922512/7373*T^6 + 
                6136783/66357*T^4 - 617012/22119*T^2 + 1)*Tp^4 + 
             
             554376/107*
              T*(T^12 - 311190/23099*T^10 + 822759/23099*T^8 - 
                1167144/23099*T^6 + 822759/23099*T^4 - 
                311190/23099*T^2 + 1)*Tp^3 - 
             2317/107*(T^12 - 118308/331*T^10 + 4924023/2317*T^8 - 
                7588688/2317*T^6 + 4924023/2317*T^4 - 
                118308/331*T^2 + 1)*(-1 + T)*(1 + T)*Tp^2 - 
             9952/107*(T^12 - 69297/1244*T^10 + 374541/1244*T^8 - 
                147514/311*T^6 + 374541/1244*T^4 - 69297/1244*T^2 + 
                1)*T*Tp + 1 + 199071/107*T^10 - 2317/107*T^12 + 
             2317/107*T^2 - 199071/107*T^4 + 668399/107*T^6 - 
             668399/107*T^8 - T^14)*(-1 + T)*(1 + T)*A - 
          745/107*(1 - 760971/1490*T^12 + 177119/1490*T^2 + 
             8581593/1490*T^6 - 2650989/1490*T^4 - 
             10456923/1490*T^8 + 5209761/1490*T^10 - 6169/1490*T^14 - 
             63/1490*
              T^16 + (74439419/1490*T^3 + 2407290749/4470*T^7 - 
                388694303/4470*T^13 - 233420617/894*T^5 + 
                26841191/4470*T^15 - 2580200959/4470*T^9 - 
                1519825/894*T + 1444499851/4470*T^11)*
              Tp^13 + (8232051727/4470*T^7 - 45964133/1490*T - 
                972635147/894*T^5 + 1444499851/4470*T^3 + 
                4404368009/4470*T^11 - 233420617/894*T^13 + 
                26321663/1490*T^15 - 1613541481/894*T^9)*
              Tp^5 + (-233420617/894*T^11 + 74439419/1490*T^13 + 
                26841191/4470*T - 1519825/894*T^15 - 
                388694303/4470*T^3 + 1444499851/4470*T^5 + 
                2407290749/4470*T^9 - 2580200959/4470*T^7)*
              Tp^3 + (8232051727/4470*T^9 + 4404368009/4470*T^5 - 
                1613541481/894*T^7 - 45964133/1490*T^15 - 
                972635147/894*T^11 - 233420617/894*T^3 + 
                1444499851/4470*T^13 + 26321663/1490*T)*
              Tp^11 + (1896578458/2235*T^10 + 29165202/745*T^14 + 
                2064512186/2235*T^6 - 760971/1490*T^16 - 
                700792039/2235*T^12 - 2661519844/2235*T^8 - 
                875415041/2235*T^4 + 150824246/2235*T^2 - 
                2650989/1490)*
              Tp^4 + (5209761/1490 - 4636041523/2235*T^6 - 
                4767868877/2235*T^10 - 136459827/745*T^14 + 
                2064512186/2235*T^12 + 8581593/1490*T^16 + 
                1896578458/2235*T^4 + 6081157589/2235*T^8 - 
                65603867/447*T^2)*
              Tp^10 + (6081157589/2235*T^8 + 5209761/1490*T^16 + 
                8581593/1490 + 2064512186/2235*T^4 - 
                4767868877/2235*T^6 - 136459827/745*T^2 - 
                4636041523/2235*T^10 + 1896578458/2235*T^12 - 
                65603867/447*T^14)*
              Tp^6 + (177119/1490*T^14 - 6169/1490*T^2 - 
                760971/1490*T^4 - 63/1490 - 10456923/1490*T^8 + 
                8581593/1490*T^10 - 2650989/1490*T^12 + 
                5209761/1490*T^6 + T^16)*
              Tp^16 + (-136459827/745*T^6 + 105267023/447*T^8 - 
                6169/1490*T^16 - 1063759/447*T^14 - 
                65603867/447*T^10 + 177119/1490 - 6402919/745*T^2 + 
                29165202/745*T^12 + 150824246/2235*T^4)*
              Tp^2 + (8232051727/4470*T^5 - 2580200959/4470*T^3 + 
                2407290749/4470*T^13 + 13780259497/4470*T^9 - 
                1613541481/894*T^11 + 262089643/4470*T - 
                918449041/298*T^7 - 44219729/894*T^15)*
              Tp^7 + (-44219729/894*T - 2580200959/4470*T^13 + 
                13780259497/4470*T^7 - 918449041/298*T^9 - 
                1613541481/894*T^5 + 8232051727/4470*T^11 + 
                262089643/4470*T^15 + 2407290749/4470*T^3)*
              Tp^9 + (-6402919/745*T^14 - 6169/1490 + 
                105267023/447*T^8 - 1063759/447*T^2 + 
                29165202/745*T^4 - 65603867/447*T^6 - 
                136459827/745*T^10 + 150824246/2235*T^12 + 
                177119/1490*T^16)*
              Tp^14 + (262089643/4470*T^9 + 26841191/4470*T^13 - 
                11813/1490*T - 44219729/894*T^7 - 
                45964133/1490*T^11 - 1519825/894*T^3 + 
                26321663/1490*T^5 - 310829/1490*T^15)*
              Tp^15 + (-700792039/2235*T^4 - 2661519844/2235*T^8 + 
                150824246/2235*T^14 - 2650989/1490*T^16 + 
                2064512186/2235*T^10 - 875415041/2235*T^12 + 
                29165202/745*T^2 - 760971/1490 + 1896578458/2235*T^6)*
              Tp^12 + (-11813/1490*T^15 - 1519825/894*T^13 + 
                26321663/1490*T^11 - 44219729/894*T^9 + 
                26841191/4470*T^3 - 45964133/1490*T^5 - 
                310829/1490*T + 262089643/4470*T^7)*
              Tp + (105267023/447*T^2 + 6081157589/2235*T^6 - 
                2661519844/2235*T^4 - 10456923/1490*T^16 + 
                105267023/447*T^14 - 1540913531/447*T^8 - 
                10456923/1490 + 6081157589/2235*T^10 - 
                2661519844/2235*T^12)*Tp^8)*(T - Tp)*(T*Tp - 1))*(-1 +
            Tp)^2*(-1 + T)*(1 + T)*
        Ap + (1 + T^2)^3*(1 + Tp^2)^2*(1 + Tp)^3*(-1 + 
           Tp)^3*((T^12 + 2424/107*T^10 - 196647/107*T^8 + 
             471752/107*T^6 - 196647/107*T^4 + 2424/107*T^2 + 1)*(-1 +
              T)*(1 + T)*Tp^14 - 
          9952/107*(T^12 - 69297/1244*T^10 + 374541/1244*T^8 - 
             147514/311*T^6 + 374541/1244*T^4 - 69297/1244*T^2 + 1)*T*
           Tp^13 + 
          2317/107*(T^12 - 118308/331*T^10 + 4924023/2317*T^8 - 
             7588688/2317*T^6 + 4924023/2317*T^4 - 118308/331*T^2 + 
             1)*(-1 + T)*(1 + T)*Tp^12 + 
          554376/107*
           T*(T^12 - 311190/23099*T^10 + 822759/23099*T^8 - 
             1167144/23099*T^6 + 822759/23099*T^4 - 
             311190/23099*T^2 + 1)*Tp^11 - 
          199071/107*(-1 + T)*(1 + T)*(T^12 - 617012/22119*T^10 + 
             6136783/66357*T^8 - 922512/7373*T^6 + 
             6136783/66357*T^4 - 617012/22119*T^2 + 1)*Tp^10 - 
          2996328/107*(T^12 - 822759/124847*T^10 + 
             2142126/124847*T^8 - 2782916/124847*T^6 + 
             2142126/124847*T^4 - 822759/124847*T^2 + 1)*T*Tp^9 + 
          668399/107*(T^12 - 11844312/668399*T^10 + 
             31473861/668399*T^8 - 44618616/668399*T^6 + 
             31473861/668399*T^4 - 11844312/668399*T^2 + 1)*(-1 + 
             T)*(1 + T)*Tp^8 + 
          
          4720448/107*
           T*(T^12 + 2087187/147514*T^4 + 1 + 2087187/147514*T^8 - 
             1299171/73757*T^6 - 437679/73757*T^10 - 
             437679/73757*T^2)*Tp^7 - 
          668399/107*(T^12 - 11844312/668399*T^10 + 
             31473861/668399*T^8 - 44618616/668399*T^6 + 
             31473861/668399*T^4 - 11844312/668399*T^2 + 1)*(-1 + 
             T)*(1 + T)*Tp^6 - 
          2996328/107*(T^12 - 822759/124847*T^10 + 
             2142126/124847*T^8 - 2782916/124847*T^6 + 
             2142126/124847*T^4 - 822759/124847*T^2 + 1)*T*Tp^5 + 
          199071/107*(-1 + T)*(1 + T)*(T^12 - 617012/22119*T^10 + 
             6136783/66357*T^8 - 922512/7373*T^6 + 
             6136783/66357*T^4 - 617012/22119*T^2 + 1)*Tp^4 + 
          554376/107*
           T*(T^12 - 311190/23099*T^10 + 822759/23099*T^8 - 
             1167144/23099*T^6 + 822759/23099*T^4 - 
             311190/23099*T^2 + 1)*Tp^3 - 
          2317/107*(T^12 - 118308/331*T^10 + 4924023/2317*T^8 - 
             7588688/2317*T^6 + 4924023/2317*T^4 - 118308/331*T^2 + 
             1)*(-1 + T)*(1 + T)*Tp^2 - 
          9952/107*(T^12 - 69297/1244*T^10 + 374541/1244*T^8 - 
             147514/311*T^6 + 374541/1244*T^4 - 69297/1244*T^2 + 1)*T*
           Tp + 1 + 199071/107*T^10 - 2317/107*T^12 + 2317/107*T^2 - 
          199071/107*T^4 + 668399/107*T^6 - 668399/107*T^8 - 
          T^14)*(-1 + T)^2*(1 + T)^2*A^2 - 
       1490/107*(1 + T^2)^2*(1 + Tp^2)*(1 - 760971/1490*T^12 + 
          177119/1490*T^2 + 8581593/1490*T^6 - 2650989/1490*T^4 - 
          10456923/1490*T^8 + 5209761/1490*T^10 - 6169/1490*T^14 - 
          63/1490*T^16 + (74439419/1490*T^3 + 2407290749/4470*T^7 - 
             388694303/4470*T^13 - 233420617/894*T^5 + 
             26841191/4470*T^15 - 2580200959/4470*T^9 - 
             1519825/894*T + 1444499851/4470*T^11)*
           Tp^13 + (8232051727/4470*T^7 - 45964133/1490*T - 
             972635147/894*T^5 + 1444499851/4470*T^3 + 
             4404368009/4470*T^11 - 233420617/894*T^13 + 
             26321663/1490*T^15 - 1613541481/894*T^9)*
           Tp^5 + (-233420617/894*T^11 + 74439419/1490*T^13 + 
             26841191/4470*T - 1519825/894*T^15 - 
             388694303/4470*T^3 + 1444499851/4470*T^5 + 
             2407290749/4470*T^9 - 2580200959/4470*T^7)*
           Tp^3 + (8232051727/4470*T^9 + 4404368009/4470*T^5 - 
             1613541481/894*T^7 - 45964133/1490*T^15 - 
             972635147/894*T^11 - 233420617/894*T^3 + 
             1444499851/4470*T^13 + 26321663/1490*T)*
           Tp^11 + (1896578458/2235*T^10 + 29165202/745*T^14 + 
             2064512186/2235*T^6 - 760971/1490*T^16 - 
             700792039/2235*T^12 - 2661519844/2235*T^8 - 
             875415041/2235*T^4 + 150824246/2235*T^2 - 2650989/1490)*
           Tp^4 + (5209761/1490 - 4636041523/2235*T^6 - 
             4767868877/2235*T^10 - 136459827/745*T^14 + 
             2064512186/2235*T^12 + 8581593/1490*T^16 + 
             1896578458/2235*T^4 + 6081157589/2235*T^8 - 
             65603867/447*T^2)*
           Tp^10 + (6081157589/2235*T^8 + 5209761/1490*T^16 + 
             8581593/1490 + 2064512186/2235*T^4 - 
             4767868877/2235*T^6 - 136459827/745*T^2 - 
             4636041523/2235*T^10 + 1896578458/2235*T^12 - 
             65603867/447*T^14)*
           Tp^6 + (177119/1490*T^14 - 6169/1490*T^2 - 
             760971/1490*T^4 - 63/1490 - 10456923/1490*T^8 + 
             8581593/1490*T^10 - 2650989/1490*T^12 + 
             5209761/1490*T^6 + T^16)*
           Tp^16 + (-136459827/745*T^6 + 105267023/447*T^8 - 
             6169/1490*T^16 - 1063759/447*T^14 - 65603867/447*T^10 + 
             177119/1490 - 6402919/745*T^2 + 29165202/745*T^12 + 
             150824246/2235*T^4)*
           Tp^2 + (8232051727/4470*T^5 - 2580200959/4470*T^3 + 
             2407290749/4470*T^13 + 13780259497/4470*T^9 - 
             1613541481/894*T^11 + 262089643/4470*T - 
             918449041/298*T^7 - 44219729/894*T^15)*
           Tp^7 + (-44219729/894*T - 2580200959/4470*T^13 + 
             13780259497/4470*T^7 - 918449041/298*T^9 - 
             1613541481/894*T^5 + 8232051727/4470*T^11 + 
             262089643/4470*T^15 + 2407290749/4470*T^3)*
           Tp^9 + (-6402919/745*T^14 - 6169/1490 + 
             105267023/447*T^8 - 1063759/447*T^2 + 29165202/745*T^4 - 
             65603867/447*T^6 - 136459827/745*T^10 + 
             150824246/2235*T^12 + 177119/1490*T^16)*
           Tp^14 + (262089643/4470*T^9 + 26841191/4470*T^13 - 
             11813/1490*T - 44219729/894*T^7 - 45964133/1490*T^11 - 
             1519825/894*T^3 + 26321663/1490*T^5 - 310829/1490*T^15)*
           Tp^15 + (-700792039/2235*T^4 - 2661519844/2235*T^8 + 
             150824246/2235*T^14 - 2650989/1490*T^16 + 
             2064512186/2235*T^10 - 875415041/2235*T^12 + 
             29165202/745*T^2 - 760971/1490 + 1896578458/2235*T^6)*
           Tp^12 + (-11813/1490*T^15 - 1519825/894*T^13 + 
             26321663/1490*T^11 - 44219729/894*T^9 + 
             26841191/4470*T^3 - 45964133/1490*T^5 - 310829/1490*T + 
             262089643/4470*T^7)*
           Tp + (105267023/447*T^2 + 6081157589/2235*T^6 - 
             2661519844/2235*T^4 - 10456923/1490*T^16 + 
             105267023/447*T^14 - 1540913531/447*T^8 - 
             10456923/1490 + 6081157589/2235*T^10 - 
             2661519844/2235*T^12)*Tp^8)*(1 + Tp)^2*(-1 + Tp)^2*(T - 
          Tp)*(T*Tp - 1)*(-1 + T)*(1 + T)*A - 
       39773/642*(350230945/39773*T^12 + 226658/1283*T^2 + 
          163018713/39773*T^6 - 74230394/39773*T^4 + 
          2259677/39773*T^8 - 333885167/39773*T^10 - 
          4135035/1283*T^14 + 11255797/39773*T^16 - 
          35723/39773*T^20 + 
          612381/39773*
           T^18 + (16332121/39773*T^19 - 701757048/39773*T^13 - 
             1069087/39773*T - 23904103/39773*T^3 - 
             334801451/39773*T^17 + 455537712/39773*T^5 + 
             3468263058/39773*T^9 - 2005860858/39773*T^11 - 
             2064385884/39773*T^7 + 1155147108/39773*T^15)*
           
           Tp^19 + (-97532795896/39773*T^11 - 
             23424034028/39773*T^17 - 10235688304/39773*T^15 + 
             100144311304/39773*T^13 - 10181779420/39773*T^3 + 
             25560024160/39773*T^9 + 4465920044/39773*T + 
             1701508496/1283*T^7 - 19068757928/39773*T^5 + 
             6498074836/39773*T^19)*
           Tp^11 + (-121242052/39773*T^20 - 12345601480/39773*T^2 - 
             22630360328/39773*T^6 + 19168144776/39773*T^10 + 
             1200466720/39773*T^18 + 32634081604/39773*T^4 + 
             10618508320/39773*T^12 - 23158714840/39773*T^14 + 
             474449284/39773 + 6449200700/39773*T^16 - 
             18114925408/39773*T^8)*
           Tp^6 + (5198340286/39773*T^14 - 9064866/39773*T^20 - 
             18302604/39773*T^2 - 428948982/39773*T^12 - 
             412108/39773 - 6467429846/39773*T^10 - 
             2230044726/39773*T^6 + 316748528/39773*T^4 + 
             528643546/39773*T^18 - 3248416134/39773*T^16 + 
             6190145018/39773*T^8)*
           Tp^18 + (909995908/39773 - 43177086036/39773*T^10 - 
             15143738944/39773*T^2 - 36114802156/39773*T^8 - 
             902387776/39773*T^20 + 14642482468/39773*T^18 + 
             11284974940/39773*T^4 - 1841190676/1283*T^14 - 
             4697665960/39773*T^16 + 27563808988/39773*T^6 + 
             102711329524/39773*T^12)*
           Tp^10 + (90336614890/39773*T^9 - 18363843154/39773*T^11 - 
             6499342858/39773*T + 9220078198/39773*T^5 + 
             10099504696/39773*T^17 - 96241071082/39773*T^7 - 
             56650003598/39773*T^13 - 4464652022/39773*T^19 + 
             20084368034/39773*T^15 + 23506308752/39773*T^3)*
           Tp^9 + (-548534676/39773*T^2 - 1588526/39773*T^18 - 
             6369495126/39773*T^6 - 55347378/39773*T^16 + 
             3509817284/39773*T^4 + 3071668322/39773*T^8 - 
             3547425678/39773*T^12 + 9366776/39773 + 
             1058889886/39773*T^14 + 3040676986/39773*T^10 + 
             714018/39773*T^20)*
           Tp^2 + (-500082282/39773*T^17 - 24632858472/39773*T^15 - 
             28017309138/39773*T^3 + 48297714280/39773*T^13 - 
             38527241052/39773*T^9 + 24140258856/39773*T^5 + 
             5170690358/39773*T + 25572924920/39773*T^7 - 
             5612314140/39773*T^11 + 1564759390/39773*T^19)*
           Tp^7 + (-237906975/39773*T^15 + 1227977265/39773*T^13 + 
             6273805/39773*T^17 + 463822071/39773*T^9 + 
             1340806/39773*T^19 - 16603840/39773*T - 
             1372777845/39773*T^5 + 1538165667/39773*T^7 - 
             1926224271/39773*T^11 + 352431749/39773*T^3)*
           Tp + (-9036587/1283*T^14 - 9015511/39773*T^18 - 
             2601494/39773*T^2 + T^20 - 8790119/39773*T^10 + 
             100370509/39773*T^16 + 14884318/39773*T^4 + 
             262012257/39773*T^12 - 85959011/39773*T^8 + 
             11070601/39773*T^6 + 65914/39773)*
           Tp^20 + (-11868624467/39773*T^15 - 389017328/39773*T^19 + 
             10722573997/39773*T^13 + 1190537711/39773*T^5 + 
             4707943211/39773*T^17 - 214294/39773*T - 
             119581541/39773*T^3 - 45643177/39773*T^7 + 
             569743/1283*T^11 - 2886243505/39773*T^9)*
           Tp^17 + (15691559533/39773*T^16 - 6581690/39773 - 
             33096730/39773*T^2 - 2538168075/39773*T^12 + 
             2330739818/39773*T^4 + 116461773/39773*T^20 - 
             5386327595/39773*T^6 - 4112461047/39773*T^18 + 
             12681273837/39773*T^10 - 16321262001/39773*T^14 - 
             2626083295/39773*T^8)*
           Tp^16 + (-513173968/39773*T^17 + 16429203316/39773*T^3 - 
             220972149/39773*T^19 + 6005364331/39773*T^15 + 
             38856332267/39773*T^9 - 30138291203/39773*T^11 + 
             2008458087/39773*T^13 - 23467189963/39773*T^5 - 
             2137649847/39773*T - 3468329319/39773*T^7)*
           Tp^5 + (-14515254358/39773*T^4 - 28101661707/39773*T^10 + 
             14518320325/39773*T^12 - 115103178/39773 + 
             11051065221/39773*T^6 - 56413355/39773*T^18 + 
             14430405105/39773*T^8 - 1154434643/39773*T^16 + 
             4022950962/39773*T^2 + 7940285/39773*T^20 + 
             116130815/39773*T^14)*
           Tp^4 + (1270979/39773*T^19 + 387960643/39773*T + 
             11022282712/39773*T^5 - 6014479538/39773*T^9 + 
             8883061010/39773*T^11 - 7469873812/39773*T^7 - 
             4639380941/39773*T^3 + 51019271/39773*T^17 - 
             344195956/39773*T^15 - 3207057008/39773*T^13)*
           Tp^3 + (-476203488/39773 - 57662538630/39773*T^12 - 
             66928185614/39773*T^6 + 74443269650/39773*T^8 + 
             12992525576/39773*T^4 - 1657061262/39773*T^10 + 
             5847583332/39773*T^2 - 18065253118/39773*T^18 + 
             895857334/39773*T^20 + 25909782934/39773*T^16 + 
             14919869238/39773*T^14)*
           Tp^12 + (-16282284166/39773*T^17 - 8978529912/39773*T^7 + 
             2135385522/39773*T^19 + 223236474/39773*T - 
             4191774856/39773*T^5 - 51706655492/39773*T^11 + 
             42988614428/39773*T^9 + 10438401144/39773*T^13 + 
             366254818/39773*T^3 + 21653600488/39773*T^15)*
           Tp^15 + (-1439160280/39773*T^2 - 3312386900/39773*T^4 + 
             124864972/39773 - 60289179096/39773*T^10 + 
             8576502248/39773*T^14 - 29497267804/39773*T^16 + 
             49827557488/39773*T^12 + 21094123760/39773*T^8 + 
             9104856760/39773*T^6 - 470826364/39773*T^20 + 
             12106907920/39773*T^18)*
           Tp^14 + (323779302/39773*T^3 - 1562042200/39773*T - 
             555123830/1283*T^13 + 23106853182/39773*T^11 + 
             21032702010/39773*T^9 + 26809165842/39773*T^5 - 
             56661800470/39773*T^7 + 28193612118/39773*T^17 - 
             5173407548/39773*T^19 - 26316566226/39773*T^15)*
           Tp^13 + (-28694104/1283 + 482543598/39773*T^20 + 
             17647539388/39773*T^2 - 20420358784/39773*T^4 - 
             6265297062/39773*T^18 - 7503101426/39773*T^16 - 
             18946163510/39773*T^12 - 70304748798/39773*T^10 - 
             39514120878/39773*T^6 + 113159644770/39773*T^8 + 
             42333933974/39773*T^14)*Tp^8 - 
          30191/39773*(T^12 - 266907/4313*T^10 + 18485573/30191*T^8 - 
             31842334/30191*T^6 + 18485573/30191*T^4 - 
             266907/4313*T^2 + 1)*T*(-1 + T)^3*(1 + T)^3*Tp^21 - 
          9582/39773)*(T*Tp + 1)^2*(T - Tp)^2)*(-1 + 
       T)*(1 + T)/(1 + Tp^2)^10/(1 + T^2)^11/(T - Tp)^2/(T*Tp + 1)^3/
      Abs[T - Tp]) /. {A -> ArcTanh[T], Ap -> ArcTanh[Tp], 
    B -> ArcTan[T], Bp -> ArcTan[Tp]};

Q42=NIntegrate[NIntegrate[q42[T,Tp], {Tp, -1, 1}], {T, -1, 1}, 
 WorkingPrecision -> ??, AccuracyGoal -> ??, PrecisionGoal -> ??]


